Neuroscientific User Models: The Source of Uncertain User Feedback and Potentials for Improving Web Personalisation

In this paper we consider the neuroscientific theory of the Bayesian brain in the light of adaptive web systems and content personalisation. In particular, we elaborate on neural mechanisms of human decision-making and the origin of lacking reliability of user feedback, often denoted as noise or human uncertainty. To this end, we first introduce an adaptive model of cognitive agency in which populations of neurons provide an estimation for states of the world. Subsequently, we present various so-called decoder functions with which neuronal activity can be translated into quantitative decisions. The interplay of the underlying cognition model and the chosen decoder function leads to different model-based properties of decision processes. The goal of this paper is to promote novel user models and exploit them to naturally associate users to different clusters on the basis of their individual neural characteristics and thinking patterns. These user models might be able to turn the variability of user behaviour into additional information for improving web personalisation and its experience.

==> Python Graphics/PythonGraphics.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

from multiprocessing import Process
import os, sys, time
import pickle
import random
from numba import jit

import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd

import numpy as np
from scipy import interpolate
from scipy import stats as st
from scipy import integrate

# =============================================================================
# Funktionen und Routinen
# =============================================================================

def TuningCurve(STIMULUS, preference, width, gain, offset):
    response = gain * st.norm.pdf(STIMULUS, preference, width) + offset
    return float(response)

def NoisyTuningCurve(STIMULUS, preference, width, gain, offset):
    expectation = gain * st.norm.pdf(STIMULUS, preference, width) + offset
    response= np.random.poisson(lam=expectation, size=1)
    return float(response)

def MakePopResponse(stimulus, gain, width, offset, N):
    PreferredValues = np.linspace(1, 5, num=N)
    PopulationResponse = []
    for s_p in PreferredValues:
        r = NoisyTuningCurve(stimulus, s_p, width, gain, offset)
        PopulationResponse.append(r)
    return PopulationResponse

def ModeDecoder(Response):
    PrV = np.linspace(1, 5, num=len(Response))
    max_response = np.max(Response)
    MaximaIDs = []
    for id in range(0,len(Response)):
        if Response[id] == max_response:
            MaximaIDs.append(id)
    ChoiceID = random.choice(MaximaIDs)
    return PrV[ChoiceID]

@jit
def FASTDecoderNMSE(stimulus, gain, width, offset, N):
    reps = 200
    GUESS  = []
    MaxMSE = np.max((np.array([1,2,3,4,5])-stimulus)**2)
    for rep in range(0,reps):
        PreferredValues = np.linspace(1, 5, num=N); PopResponse = []
        for s_p in PreferredValues:
            expectation = gain * st.norm.pdf(stimulus, s_p, width) + offset
            PopResponse.append(np.random.poisson(lam=expectation, size=1)) 
        max_response = np.max(PopResponse); MaximaIDs = []
        for id in range(0,N):
            if PopResponse[id] == max_response:
                MaximaIDs.append(id)
        ChoiceID = random.choice(MaximaIDs)
        GUESS.append(PreferredValues[ChoiceID])
    DEVIATIONS = (np.asarray(GUESS) - stimulus)**2
    MSE = np.mean(DEVIATIONS/MaxMSE)
    return MSE












sys.exit('All packages initialised')


# =============================================================================
# MODE DECODER 
# Choosing Value in Population Response
# Accuracy in Abhängigkeit von Stimulus
# =============================================================================
(stimulus, gain, width, offset, N) = (3, 1, 1, 5, 100)
PreferredValues = np.linspace(1, 5, num = N)

PopulationResponse = MakePopResponse(stimulus, gain, width, offset, N)

# Maximalelemente einfärben
MaximaIDs = []
id_max = np.argmax(PopulationResponse)
for id in range(0,len(PopulationResponse)):
    if PopulationResponse[id] == PopulationResponse[id_max]:
        MaximaIDs.append(id)

plt.plot(PreferredValues, PopulationResponse, 'o')
for id0 in MaximaIDs: 
    plt.plot(PreferredValues[id0], PopulationResponse[id0], 'mo')
plt.axvline(x=3, color='r')
plt.xlabel('Preferred Stimulus (Stars)')
plt.ylabel('Response (Hz)') 
plt.savefig("MODEResponse.pdf")
plt.show()



steps = 100 ; (gain, width, offset, stimulus, n) = (1, 1, 5, 3, 100)
STIMULUS  = np.linspace(1, 5, steps)
MSE_data1 = np.zeros(shape=(5,steps))
GAIN      = [10, 25, 50, 100, 200] 

for id1 in range(0,steps):
    for id2 in range(0,5):
        MSE_data1[id2,id1] = FASTDecoderNMSE(STIMULUS[id1], GAIN[id2], width, offset, n)
    print(id1+1,"von",steps,"done")

fig, axarr = plt.subplots(ncols=2, figsize=(7,3))
axarr[1].plot(STIMULUS,MSE_data1[0,:], label="g=10")
axarr[1].plot(STIMULUS,MSE_data1[1,:], label="g=25")
axarr[1].plot(STIMULUS,MSE_data1[2,:], label="g=50")
axarr[1].plot(STIMULUS,MSE_data1[3,:], label="g=100")
axarr[1].plot(STIMULUS,MSE_data1[4,:], label="g=200")
axarr[1].set_xlabel("Stimulus")
axarr[1].set_ylabel("$MSE\, / \,MSE_{max}$")
legend = axarr[1].legend()
axarr[0].plot(PreferredValues, PopulationResponse, 'o')
for id0 in MaximaIDs: 
    axarr[0].plot(PreferredValues[id0], PopulationResponse[id0], 'mo')
axarr[0].axvline(x=3, color='r')
axarr[0].set_xlabel("Preferred Stimulus (Stars)")
axarr[0].set_ylabel("Response (Hz)")
plt.tight_layout(rect=[0, 0.03, 1, 0.95])
plt.savefig("MODEaccSTIM.pdf")
plt.show()


# =============================================================================
# MODE DECODER 
# Choosing Value in Population Response
# Accuracy in Abhängigkeit von Stimulus
# =============================================================================

def MakePopResponse2(stimulus, gain, width, offset, N):
    PreferredValues = np.linspace(1, 5, num = N)
    PopulationResponse = []
    for s_p in PreferredValues:
        r = NoisyTuningCurve(stimulus, s_p, width, gain, offset)
        PopulationResponse.append(r)
    return PopulationResponse, PreferredValues

def PopulationVectorDecoder(PopResponse, PreferredValues):
    return np.sum(PopResponse*PreferredValues)/np.sum(PopResponse)

@jit
def FASTDecoderNMSE2(stimulus, gain, width, offset, N):
    maxMSE = np.max((np.array([1,2,3,4,5])-stimulus)**2)
    WAEs   = []
    MSE    = []
    for rep in range(0,200):
        Response, Preferred = MakePopResponse2(stimulus, gain, width, offset, N)
        WAEs.append(PopulationVectorDecoder(Response, Preferred)) 
    MSE.append((np.asarray(WAEs)-stimulus)**2)
    return np.mean(MSE/maxMSE)


stimulus = 3
Response, Preferred = MakePopResponse2(stimulus, 1, 1, 3, 70)
WAE = PopulationVectorDecoder(Response,Preferred)


(offset, width, N) = (5, 1, 100)
STIMULUS = np.linspace(1,5,100) ; GAIN = [.5, 1, 3, 10, 20] 
MSE_data = np.zeros(shape=(len(GAIN),len(STIMULUS)))
for id1 in range(0,len(STIMULUS)):
    for id2 in range(0,len(GAIN)):
        MSE = FASTDecoderNMSE2(STIMULUS[id1], GAIN[id2], width, offset, N)
        MSE_data[id2,id1] = MSE
    print(id1+1,"/", len(STIMULUS),"done")


fig, axarr = plt.subplots(ncols=2, figsize=(7,3))
axarr[0].plot(Preferred, Response, 'o')
axarr[0].axvline(x=stimulus, color='r')
axarr[0].axvline(x=WAE, color='g')
axarr[0].set_xlabel('Preferred Stimulus (Stars)')
axarr[0].set_ylabel('Response (Hz)') 
plt.savefig("WAEaccSTIM.pdf")
axarr[1].plot(STIMULUS,MSE_data[0,:], label="g=0.5")
axarr[1].plot(STIMULUS,MSE_data[1,:], label="g=1")
axarr[1].plot(STIMULUS,MSE_data[2,:], label="g=3")
axarr[1].plot(STIMULUS,MSE_data[3,:], label="g=10")
axarr[1].plot(STIMULUS,MSE_data[4,:], label="g=20")
axarr[1].set_xlabel("Stimulus")
axarr[1].set_ylabel("$MSE\, / \,MSE_{max}$")
legend = axarr[1].legend()
plt.tight_layout(rect=[0, 0.03, 1, 0.95])
plt.savefig("WADaccSTIM.pdf")
plt.show()






# =============================================================================
# MLE DECODER
# =============================================================================


def MLEdecoder(Response):
    N = len(Response)
    PreferredValues = np.linspace(1,5,N)
    StimSpace       = np.linspace(1,5,N)
    Prob = []
    for s in StimSpace:
        P = 1
        for id in range(0,N):
            s_p = PreferredValues[id]
            r   = Response[id]
            f   = TuningCurve(s, s_p, width, gain, offset)
            P = P * (np.exp(-f)*f**r)/(np.math.factorial(r))
        Prob.append(P)
    return (StimSpace, Prob, StimSpace[np.argmax(Prob)])





(stimulus, gain, width, offset, N) = (3, 1, 1, 5, 100)

PopulationResponse = MakePopResponse(stimulus, gain, width, offset, N)
PrV,Likelihood,e = MLEdecoder(PopulationResponse)

fig, ax1 = plt.subplots()
ax1.plot(PrV, PopulationResponse, 'o')
ax1.set_ylabel('Response (Hz)')
ax1.axvline(x=3, color='r')
ax1.axvline(x=e, color='g')
ax2 = ax1.twinx()
ax2.plot(PrV, Likelihood, 'g')
plt.xlabel("Stimulus (Sterne)")
ax2.set_ylabel('Likelihood')
ax1.set_xlabel('Stimulus')
plt.plot()


def FASTDecoderNMSE3(stimulus, gain, width, offset, N):
    maxMSE = np.max((np.array([1,2,3,4,5])-stimulus)**2)
    MLE = []; MSE = []
    for rep in range(0,200):
        Response = MakePopResponse(stimulus, gain, width, offset, N)
        PrV,Likelihood,e = MLEdecoder(Response)
        MLE.append(e)
        print(rep)
    MSE.append((np.asarray(MLE)-stimulus)**2)
    return np.mean(MSE/maxMSE)


STIMULUS = np.linspace(1,5,100) ; GAIN = [.5, 1, 3, 10, 20] 
MSE_data2 = np.zeros(shape=(len(GAIN),len(STIMULUS)))
for id1 in range(0,len(STIMULUS)):
    for id2 in range(0,len(GAIN)):
        MSE = FASTDecoderNMSE3(STIMULUS[id1], GAIN[id2], width, offset, N)
        MSE_data2[id2,id1] = MSE
    print(id1+1,"/", len(STIMULUS),"done")
    
fig, axarr = plt.subplots(ncols=2, figsize=(7,3))
axarr[0].plot(PrV, PopulationResponse, 'o')
axarr[0].set_ylabel('Response (Hz)')
axarr[0].axvline(x=3, color='r')
axarr[0].axvline(x=e, color='g')
axarr[0].set_xlabel('Preferred Stimulus (Stars)')
axarr[0].set_ylabel('Response (Hz)')
ax2 = axarr[0].twinx()
ax2.plot(PrV, Likelihood, 'g')
ax2.set_ylabel("Likelihood")
axarr[1].plot(STIMULUS,MSE_data2[0,:], label="g=0.5")
axarr[1].plot(STIMULUS,MSE_data2[1,:], label="g=1")
axarr[1].plot(STIMULUS,MSE_data2[2,:], label="g=3")
axarr[1].plot(STIMULUS,MSE_data2[3,:], label="g=10")
axarr[1].plot(STIMULUS,MSE_data2[4,:], label="g=20")
axarr[1].set_xlabel("Stimulus")
axarr[1].set_ylabel("$MSE\, / \,MSE_{max}$")
legend = axarr[1].legend()
plt.tight_layout(rect=[0, 0.03, 1, 0.95])
plt.savefig("MLDaccSTIM.pdf")
plt.show()





# =============================================================================
# MAP DECODER
# =============================================================================

def MAPdecoder(Response,stimulus):
    N = len(Response)
    PreferredValues = np.linspace(1,5,N)
    StimSpace       = np.linspace(1,5,N)
    Prob = []
    for s in StimSpace:
        P1 = 1
        for id in range(0,N):
            s_p = PreferredValues[id]
            r   = Response[id]
            f   = TuningCurve(s, s_p, width, gain, offset)
            P1  = P1 * (np.exp(-f)*f**r)/(np.math.factorial(r))
            P2  = st.norm.pdf(s, stimulus, 1.3)
        Prob.append(P1*P2)
        area = integrate.simps(Prob, dx=5)
    return (StimSpace, Prob/area, StimSpace[np.argmax(Prob/area)])

def MAPMSE(stimulus, gain, width, offset, N):
    maxMSE = np.max((np.array([1,2,3,4,5])-stimulus)**2)
    MAP = []; MSE = []
    for rep in range(0,50):
        Response = MakePopResponse(stimulus, gain, width, offset, N)
        PrV,Posterior,e = MAPdecoder(Response,stimulus)
        MAP.append(e)
        print("Repetition",rep+1,"/50")
    MSE.append((np.asarray(MAP)-stimulus)**2)
    return np.mean(MSE/maxMSE)


(stimulus, gain, width, offset, N) = (3, 1, 1, 5, 100)

PopulationResponse = MakePopResponse(stimulus, gain, width, offset, N)
PrV, Posterior, e  = MAPdecoder(PopulationResponse, stimulus)

fig, ax1 = plt.subplots()
ax1.plot(PrV, PopulationResponse, 'o')
ax1.set_ylabel('Response (Hz)')
ax1.axvline(x=3, color='r')
ax1.axvline(x=e, color='g')
ax2 = ax1.twinx()
ax2.plot(PrV, Posterior, 'g')
plt.xlabel("Stimulus (Sterne)")
ax2.set_ylabel('Posterior')
ax1.set_xlabel('Stimulus')
plt.plot()




steps = 5
(width, offset, N) = (1, 5, 100)
STIMULUS  = np.linspace(1,5, steps)
GAIN      = [.5, 1, 3, 10, 20] 
MSE_data3 = np.zeros(shape=(len(GAIN),len(STIMULUS)))

for id1 in range(0,len(STIMULUS)):
    for id2 in range(0,len(GAIN)):
        MSE = MAPMSE(STIMULUS[id1], GAIN[id2], width, offset, N)
        MSE_data3[id2,id1] = MSE
    print("Stimulus", id1+1,"/", len(STIMULUS),"done")
    

fig, axarr = plt.subplots(ncols=2, figsize=(7,3))
axarr[0].plot(PrV, PopulationResponse, 'o')
axarr[0].set_ylabel('Response (Hz)')
axarr[0].axvline(x=3, color='r')
axarr[0].axvline(x=e, color='g')
axarr[0].set_xlabel('Preferred Stimulus (Stars)')
axarr[0].set_ylabel('Response (Hz)')
ax2 = axarr[0].twinx()
ax2.plot(PrV, Posterior, 'g')
ax2.set_ylabel("Likelihood")
axarr[1].plot(STIMULUS,MSE_data3[0,:], label="g=0.5")
axarr[1].plot(STIMULUS,MSE_data3[1,:], label="g=1")
axarr[1].plot(STIMULUS,MSE_data3[2,:], label="g=3")
axarr[1].plot(STIMULUS,MSE_data3[3,:], label="g=10")
axarr[1].plot(STIMULUS,MSE_data3[4,:], label="g=20")
axarr[1].set_xlabel("Stimulus")
axarr[1].set_ylabel("$MSE\, / \,MSE_{max}$")
legend = axarr[1].legend()
plt.tight_layout(rect=[0, 0.03, 1, 0.95])
plt.savefig("MAPaccSTIM.pdf")
plt.show()
    
np.random.
    
    
    




# =============================================================================
# 
# 
# 
# def Multi_MAE_nMSE(id):
#     pickle.dump(Data, open( str(id)+'.pkl', "wb" ))
#     
# 
# 
# (width, offset, N) = (1, 5, 100)
# steps = 100
# 
# # Prozesse anlegen
# print('initialising jobs...')
# Jobs = []
# for id in range(0,steps):
#     Jobs.append(Process(target=Multi_MAE_nMSE, args=(id,))) 
# 
# # Prozesse starten
# print('starting jobs...')
# for job in Jobs:
# 	job.start()
# 
# # Wait for all of them to finish
# for job in Jobs:
# 	job.join()    
#     
#     
# STIMULUS  = np.linspace(1,5,steps) 
# =============================================================================
    
    
    
    
    
    
    
    
    

